Multiple Query Optimization on the D-Wave 2X Adiabatic Quantum Computer

The D-Wave adiabatic quantum annealer solves hard combinatorial optimization problems leveraging quantum physics. The newest version features over 1000 qubits and was released in August 2015. We were given access to such a machine, currently hosted at NASA Ames Research Center in California, to explore the potential for hard optimization problems that arise in the context of databases. In this paper, we tackle the problem of multiple query optimization (MQO). We show how an MQO problem instance can be transformed into a mathematical formula that complies with the restrictive input format accepted by the quantum annealer. This formula is translated into weights on and between qubits such that the configuration minimizing the input formula can be found via a process called adiabatic quantum annealing. We analyze the asymptotic growth rate of the number of required qubits in the MQO problem dimensions as the number of qubits is currently the main factor restricting applicability. We experimentally compare the performance of the quantum annealer against other MQO algorithms executed on a traditional computer. While the problem sizes that can be treated are currently limited, we already find a class of problem instances where the quantum annealer is three orders of magnitude faster than other approaches.

==> plotsdata/aggregateAnalysis.r <==
testClassName = "Q537P2Ifalse"

nrOptimaByDwave = 0
accRelCostOverhead = 0
oneSampleBeats1SecLinear = 0
oneSampleBeats10SecLinear = 0
nr10SamplesBeat1SecLinear = 0
nr10SamplesBeat10SecLinear = 0
accDwaveImprovement = 0.0


for (T in 0:19) {

# generate paths to result files
linearSummaryPath = paste("linear/", testClassName, "_summary", sep="")
linearPath = paste("linear/", testClassName, "T", T, "_costCurve", sep="")
dwavePath = paste("dwave/", testClassName, "_T", T, "_costCurve", sep="")
print(linearSummaryPath)
print(linearPath)
print(dwavePath)

# read result files
linearSummary = read.table(linearSummaryPath, header=TRUE, sep=",")
linearResults = read.table(linearPath, header=TRUE, sep=",")
dwaveResults = read.table(dwavePath, header=TRUE, sep=",")

# compare optimal cost values
optimalCost = linearSummary[T+1,3]
dwaveCost = min(dwaveResults[2])
print("Optimal cost:")
print(optimalCost)
print("Dwave cost:")
print(dwaveCost)
if (optimalCost == dwaveCost) {
nrOptimaByDwave = nrOptimaByDwave + 1
}

# Calculate relative cost overhead
costOverhead = -optimalCost - (-dwaveCost)
relativeOverhead = costOverhead / (-optimalCost)
accRelCostOverhead = accRelCostOverhead + relativeOverhead
print(costOverhead)
print(relativeOverhead)
print(accRelCostOverhead)

# See whether X D-Wave samples beat Y secs of optimization
dwaveCostAfterOneSample = dwaveResults[1,2]
print("Dwave after 1 sample:")
print(dwaveCostAfterOneSample)
dwaveCostAfterTenSamples = dwaveResults[2,2]
print("Dwave after 10 samples:")
print(dwaveCostAfterTenSamples)
linearCostAfter1Sec = linearResults[4,2]
linearCostAfter10Sec = linearResults[5,2]
print(dwaveCostAfterOneSample)
print(dwaveCostAfterTenSamples)
print("Linear cost after 1 sec")
print(linearCostAfter1Sec)
print("Linear cost after 10 sec")
print(linearCostAfter10Sec)
if (dwaveCostAfterOneSample <= linearCostAfter1Sec) {
oneSampleBeats1SecLinear = oneSampleBeats1SecLinear + 1
}
if (dwaveCostAfterOneSample <= linearCostAfter10Sec) {
oneSampleBeats10SecLinear = oneSampleBeats10SecLinear + 1
}
if (dwaveCostAfterTenSamples <= linearCostAfter1Sec) {
nr10SamplesBeat1SecLinear = nr10SamplesBeat1SecLinear + 1
}
if (dwaveCostAfterTenSamples <= linearCostAfter10Sec) {
nr10SamplesBeat10SecLinear = nr10SamplesBeat10SecLinear + 1
}


# calculate improvement over the 1000 runs by Dwave
print(dwaveResults[100,2])
print(dwaveResults[1,2])
relImprovement =  dwaveResults[100,2] / dwaveResults[1,2]
print("Rel improvement")
print(relImprovement)
accDwaveImprovement = accDwaveImprovement + relImprovement


}
print(nrOptimaByDwave)
print(accRelCostOverhead / 20)
print(oneSampleBeats1SecLinear)
print(oneSampleBeats10SecLinear)
print(nr10SamplesBeat1SecLinear)
print(nr10SamplesBeat10SecLinear)
print(accDwaveImprovement / 20.0)


==> plotsdata/scale.r <==
# reads in cost curve, scales it, and writes out scaled cost curve
writeScaled <- function(inputPath, outputPath, optimalCost) {
result = read.table(inputPath, header=TRUE, sep=",")
result$bestCost = 1 - result$bestCost / optimalCost
write.table(result, file=outputPath, sep=",", row.names=FALSE, col.names=TRUE, quote=FALSE)
}

for (configuration in c("Q537P2Ifalse", "Q253P3Ifalse", "Q140P4Ifalse", "Q108P5Ifalse")) {
summaryPath = paste("linear/", configuration, "_summary", sep="")
summary = read.table(summaryPath, header=TRUE, sep=",")

for (testcaseCtr in 0:19) {
optimalCost = summary$optimalCost[testcaseCtr+1]

# scale D-Wave results
dwavePath = paste("dwave/", configuration, "_T", testcaseCtr, "_costCurve", sep="")
scaledDwavePath = paste("dwave/", configuration, "_T", testcaseCtr, "_scaledCostCurve", sep="")
writeScaled(dwavePath, scaledDwavePath, optimalCost)

# scale LIN-MQO results
linMqoPath = paste("linear/", configuration, "T", testcaseCtr, "_costCurve", sep="")
scaledLinMqoPath = paste("linear/", configuration, "T", testcaseCtr, "_scaledCostCurve", sep="")
writeScaled(linMqoPath, scaledLinMqoPath, optimalCost)

# scale LIN-QUB results
linQubPath = paste("qubolinear/", configuration, "T", testcaseCtr, "_costCurve", sep="")
scaledLinQubPath = paste("qubolinear/", configuration, "T", testcaseCtr, "_scaledCostCurve", sep="")
writeScaled(linQubPath, scaledLinQubPath, optimalCost)

# scale climber results
climbPath = paste("heuristics/", configuration, "_CLIMBT", testcaseCtr, "_costCurve", sep="")
scaledClimbPath = paste("heuristics/", configuration, "_CLIMBT", testcaseCtr, "_scaledCostCurve", sep="")
writeScaled(climbPath, scaledClimbPath, optimalCost)

# scale genetic algorithm with population size 50
gen50Path = paste("heuristics/", configuration, "_GEN50T", testcaseCtr, "_costCurve", sep="")
scaledGen50Path = paste("heuristics/", configuration, "_GEN50T", testcaseCtr, "_scaledCostCurve", sep="")
writeScaled(gen50Path, scaledGen50Path, optimalCost)

# scale genetic algorithm with population size 200
gen200Path = paste("heuristics/", configuration, "_GEN200T", testcaseCtr, "_costCurve", sep="")
scaledGen200Path = paste("heuristics/", configuration, "_GEN200T", testcaseCtr, "_scaledCostCurve", sep="")
writeScaled(gen200Path, scaledGen200Path, optimalCost)
}
}



